Precision Interfaces

Building interactive tools to support data analysis is hard because it is not always clear what to build and how to build it. To address this problem, we present Precision Interfaces, a semi-automatic system to generate task-specific data analytics interfaces. Precision Interface can turn a log of executed programs into an interface, by identifying micro-variations between the programs and mapping them to interface components. This paper focuses on SQL query logs, but we can generalize the approach to other languages. Our system operates in two steps: it first build an interaction graph, which describes how the queries can be transformed into each other. Then, it finds a set of UI components that covers a maximal number of transformations. To restrict the domain of changes to be detected, our system uses a domain-specific language, PILang. We give a full description of Precision Interface's components, showcase an early prototype on real program logs and discuss future research opportunities.

==> figures/makefigs.R <==
library(dplyr)
library(ggplot2)
library(ggthemes)

library(GGally)

library(network)
library(sna)
library(ggplot2)

# Plot 1: number of queries per widget
data <- read.csv("~/Projects/vizgen/docs/hilda/figures/usecase_stats.csv")
names(data) <- c('action_type', 'n_queries')
data['w_widgets'] <- 1:nrow(data)
data['cumul_queries'] <- cumsum(data['n_queries'])/sum(data['n_queries'])*100

data$action_type <- factor(data$action_type,
                          levels=names(sort(table(data$action_type),
                                            decreasing = T))
                    )

plot <- ggplot(data = data, aes(x=w_widgets, y=cumul_queries)) +
        geom_line() +
        geom_point(aes(color=action_type, fill=action_type,
                       shape=action_type), size=3) +
        scale_x_continuous(name='# UI components', breaks =c(1,5,10)) +
        scale_y_continuous('% queries covered', limits=c(0,100)) +
        theme_few() +
        scale_color_few(name='Type of Transfo. Covered')+
        scale_fill_few(name='Type of Transfo. Covered') +
        scale_shape(name='Type of Transfo. Covered')

#ggsave('UI_coverage', plot)
print(plot)
#
#
# # Plot 2: the graph
# edges <- read.csv("~/Projects/vizgen/docs/hilda/figures/edges.csv", header=FALSE)
# names(edges) <- c('id','type','context','node1','node2')
#
# popularity <- table(edges$type) %>% data.frame
# names(popularity) <- c('type', 'freq')
#
# edge_trunc <- edges %>%
#             inner_join(popularity, by='type') %>%
#             group_by(node1, node2) %>%
#             slice(which.max(freq)) %>%
#             ungroup()
#
# set.seed(55555)
# edge_trunc <- edge_trunc[sample(1:nrow(edge_trunc),10000,replace=F),]
# edge_trunc$type <- factor(edge_trunc$type)
# edge_mat <- as.matrix(edge_trunc[c('node1','node2')])
#
# gr <- network::network(edge_mat,
#              directed=T,
#              matrix.type='edgelist')
#
#
# edge_cols <- c(
#                "#EE2E2F",
#                "#008C48",
#                "#185AA9",
#                "#F47D23",
#                "#662C91",
#                "#010202",
#                "#A21D21",
#                "#B43894")[1:length(levels(edge_trunc$type))]
# names(edge_cols) <- levels(edge_trunc$type)
# edge_cols["grey75"] <- "#FFFFFF"
#
# #cols <- edge_cols[edge_trunc$type]
# #network::set.edge.attribute(gr, "col", cols)
#
# network::set.edge.attribute(gr, "col", as.character(edge_cols[edge_trunc$type]))
# pl <- ggnet2(gr, node.size=.1, edge.color = "col")
# print(pl)
